Better to be in agreement than in bad company: a critical analysis of many kappa-like tests assessing one-million 2x2 contingency tables

We assessed several agreement coefficients applied in 2x2 contingency tables, which are commonly applied in research due to dicotomization by the conditions of the subjects (e.g., male or female) or by conveniency of the classification (e.g., traditional thresholds leading to separations in healthy or diseased, exposed or non-exposed, etc.). More extreme table configurations (e.g., high agreement between raters) are also usual, but some of the coefficients have problems with imbalanced tables. Here, we not only studied some especific estimators, but also developed a general method to the study for any estimator candidate to be an agreement measurement. This method was developed in open source R codes and it is avaliable to the researchers. Here, we tested this method by verifying the performance of several traditional estimators over all 1,028,789 tables with size ranging from 1 to 68. Cohen's kappa showed handicapped behavior similar to Pearson's r, Yule's Q, and Yule's Y. Scott's pi has ambiguity to assess situations of agreement between raters. Shankar and Bangdiwala's B was mistaken in all situations of neutrality and when there is greater disagreement between raters. Dice's F1 and McNemar's chi-squared incompletely assess the information of the contingency table, showing the poorest performance among all. We concluded that Holley and Guilford's G is the best agreement estimator, closely followed by Gwet's AC1 and they should be considered as the first choices for agreement measurement in contingency 2x2 tables. All procedures and data were implemented in R and are available to download from https://sourceforge.net/projects/tables2x2.

==> agr2x2_agrplot.R <==
# Agreement Plot
agr2x2_agrplot <- function(a,b,c,d,B=FALSE,showboot=FALSE,plot=FALSE)
{
  if (is.matrix(a))
  {
    m <- a
    a <- m[1,1]
    b <- m[1,2]
    c <- m[2,1]
    d <- m[2,2]
  }
  SB <- (a^2+d^2)/((a+c)*(a+b)+(b+d)*(c+d))
  pbin <- NA
  SB_LB <- SB_UB <- pbin <- NA
  if(B) # number of bootstraps
  {
    m <- matrix(data=c(a,b,c,d), nrow=2, ncol=2, byrow = TRUE)
    c_SB <- c() # bootstrap distribution of SBs
    if(showboot)
    {
      cat("\nbootstrapping\n")
      rotate <- c("/","-","\\","|")
      idxrotate <- 1
    }
    for (i in 1:B)
    {
      if(showboot)
      {
        cat(rotate[idxrotate],"\b",sep="")
        idxrotate <- idxrotate+1
        if(idxrotate>length(rotate)){idxrotate<-1}
        if(i%%B==0){cat(i,"resamplings\n")}
      }
      # variant 2x2 table
      m.new <- agr2x2_boot.table(m)
      a.new <- m.new[1,1]
      b.new <- m.new[1,2]
      c.new <- m.new[2,1]
      d.new <- m.new[2,2] 
      # recursive call, point estimate only
      s <- (a.new^2+d.new^2)/((a.new+c.new)*(a.new+b.new)+(b.new+d.new)*(c.new+d.new))
      c_SB <- c(c_SB,s)
    }
    c_SB <- c_SB[is.finite(c_SB)]
    if (length(c_SB)>0)
    {
      dsb <- density(c_SB, na.rm=TRUE)
      hdi <- HDInterval::hdi(dsb, credMass=0.95, allowSplit = TRUE)
      SB_LB <- hdi[1]
      SB_UB <- hdi[2]
      if(plot)
      {
        plot(dsb, xlab="Shankar and Bangdiwala's coefficient", ylab="Density", 
             main=paste0("Distribution of SB\n",B," bootstraps"))
        yh <- max(dsb$y)/20; yi <- yh/4
        lines(c(SB_LB,SB_LB,SB_LB,SB_UB,SB_UB,SB_UB),
              c(yh-yi,yh+yi,yh   ,yh   ,yh-yi,yh+yi))
        text((SB_LB+SB_UB)/2, yh+yi*2, "Prediction band 95%")
      }
      pbin <- 0
      if (SB_LB<=0 & 0<=SB_UB) {pbin <- 1}
    }
  }
  m <- matrix(data=c(SB,SB_LB,SB_UB,pbin),nrow=1,ncol=4)
  colnames(m) <- c("SB","SB_LB","SB_UB","pbin")
  return(m)
}



==> agr2x2_densitygraphs.R <==
# agr2x2_densitygraphs.R

source("agr2x2_diffgraph.R")

agr2x2_densitygraphs <- function(filename, colbase, colnames,
                                 titles, format="", n.filter=NA)
{
  # input
  data <- as.data.frame(data.table::fread(filename,header=TRUE))
  cat("\nData read from ",filename,"\n",sep="")

  if(!is.na(n.filter))
  {
    if(length(n.filter)==2)
    {
      data <- data[data$n>=n.filter[1]&data$n<=n.filter[2],]
    }
  }

  # output
  dir.create("image", showWarnings=FALSE)
  dir.create("result", showWarnings=FALSE)

  # data frame to store mistakes countings
  cat("Processing:\n")
  mistakesnames <- c("Benchmark","propadLB","propadUB",
                     "propadRange","propadCenter")
  for (c.aux in 1:length(colnames))
  {
    mistakesnames <- c(mistakesnames,paste0(colnames[c.aux],
                                            c("H1-","H0","H1+",
                                              "Total")))
  }
  dt_mistakes <- data.frame(matrix(nrow=0,ncol=length(mistakesnames)))
  names(dt_mistakes) <- mistakesnames

  # graphs
  for (num.base in 1:length(colbase))
  {
    coldata.base <- which(names(data)==colbase[num.base])
    coldata.base.p <- which(names(data)==paste0(colbase[num.base],
                                                ".p"))
    colbase.num <- which(colnames==colbase[num.base])
    colinterest <- colbase.num
    for (c.aux in 1:length(colnames))
    {
      if(c.aux==num.base) {next}
      colinterest <- c(colinterest,c.aux)
    }

    if(format=="png" | format=="pdf")
    {
      n <- unique(data$n)
      filefig <- file.path("image",paste0("agr2x2_densityplots_",
                                    "from",min(n,na.rm=TRUE),"_",
                                    "to",max(n,na.rm=TRUE),"_",
                                    colnames[colbase.num],".",format))
    }
    figout <- FALSE
    if(format=="png")
    {
      png(filefig, width=1800, height=2000)
      figout <- TRUE
    }
    if(format=="pdf")
    {
      pdf(filefig, paper="letter")
      figout <- TRUE
    }
    if(figout)
    {
      layout(matrix(data=c(1:15),nrow=5,ncol=3,byrow=TRUE),
             widths=c(1,1,1))
    }

    # colbase x a+d
    x <- as.numeric(unlist(data[,coldata.base]))
    x.p <- as.numeric(unlist(data[,coldata.base.p]))
    y <- as.numeric(unlist(data$prop_ad))
    xmin <- min(x,na.rm=TRUE)
    xmax <- max(x,na.rm=TRUE)
    if(xmin > -1){xmin <- -1}
    if(xmax <  1){xmax <-  1}

    plot(NA,
         main=paste0("Comparison: ",titles[num.base]," and (a+d)/n"),
         cex.main=2,
         xlab="", ylab="",
         xlim=c(xmin-abs(0.2*(xmax-xmin)),xmax), ylim=c(0,1),
         pch=23, col="transparent", bg="#66666601", axes=FALSE)
    # figure letter
    asc <- 65
    title(intToUtf8(asc), adj = 0, line = 1.5, cex.main=4)
    # axis labels
    title(xlab=titles[num.base], line=4, cex.lab=2)
    title(ylab="Proportion of a+d", line=2.5, cex.lab=2)
    if (xmin==-1 & xmax==1)
    {
      axis(1, at=seq(-1.0,1.0,by=0.25),
           labels=seq(-1.0,1.0,by=0.25), cex.axis=2)
    } else
    {
      axis(1)
    }
    axis(2, cex.axis=2)
    points(x[x.p<0.05],y[x.p<0.05],
           pch=23, col="transparent",
           bg=paste0(eiras::friendlycolor(7),"03"),cex=2)
    points(x[x.p>=0.05],y[x.p>=0.05],
           pch=23, col=paste0(eiras::friendlycolor(31),"03"),
           bg="transparent",cex=2)
    dt_tmp <- data.frame(x[x.p>=0.05],x.p[x.p>=0.05],y[x.p>=0.05])
    names(dt_tmp) <- c("x","x.p","y")
    xLB <- min(dt_tmp$x,na.rm=TRUE)
    xUB <- max(dt_tmp$x,na.rm=TRUE)
    polygon(c(xLB,xUB,xUB,xLB,xLB),
            c(0,0,1,1,0),
            col=paste0(eiras::friendlycolor(31),"20"),border=NA)
    yLB <- min(unique(data$prop_ad[which(data[,coldata.base]==xLB)]))
    yUB <- max(unique(data$prop_ad[which(data[,coldata.base]==xUB)]))
    polygon(c(xmin,xmax,xmax,xmin,xmin),
            c(yLB,yLB,yUB,yUB,yLB),
            col=paste0(eiras::friendlycolor(31),"20"),border=NA)
    text(xmin-abs(0.1*(xmax-xmin)),yLB,round(yLB,3),cex=1.4)
    text(xmin-abs(0.1*(xmax-xmin)),yUB,round(yUB,3),cex=1.4)
    text(-0.9,0.8,"H1 -",cex=2)
    text( 0  ,0.8,"H0",cex=2)
    text( 0.9,0.8,"H1 +",cex=2)

    dt_tmp <- data.frame(matrix(nrow=1,ncol=length(mistakesnames)))
    names(dt_tmp) <- mistakesnames
    dt_tmp$Benchmark <- titles[num.base]
    dt_tmp$propadLB <- yLB
    dt_tmp$propadUB <- yUB
    dt_tmp$propadRange <- yUB-yLB
    dt_tmp$propadCenter <- (yUB+yLB)/2
    for (c2.aux in 2:length(colinterest))
    {
      asc <- asc+1
      mainlabel <- intToUtf8(asc)
      mistakes <- agr2x2_diffgraph(data=data, mainlabel=mainlabel,
                               colbase=colnames[num.base],
                               xlab=titles[num.base],
                               coltest=colnames[colinterest[c2.aux]],
                               ylab=titles[colinterest[c2.aux]],
                               xLB=xLB,xUB=xUB)
      coltmp <- which(names(dt_tmp)==paste0(
                                      colnames[colinterest[c2.aux]],
                                      "H1-"))
      dt_tmp[,coltmp  ] <- mistakes[1]
      dt_tmp[,coltmp+1] <- mistakes[2]
      dt_tmp[,coltmp+2] <- mistakes[3]
      dt_tmp[,coltmp+3] <- sum(mistakes)
    }
    dt_mistakes <- rbind(dt_mistakes,dt_tmp)
    if(figout)
    {
      par(mfrow=c(1,1))
      dev.off()
      cat("\n- figure stored in ",filefig,"\n",sep="")
    }
  }

  # Rank by total mistakes
  if(nrow(dt_mistakes)>1)
  {
    dt_mistakes$Global <- 0
    for (num.base in 1:length(colnames))
    {
      colrank <- which(names(dt_mistakes)==paste0(colnames[num.base],
                                                  "Total"))
      dt_mistakes <- dt_mistakes[order(dt_mistakes[,colrank]),]
      for (r.aux in 1:(nrow(dt_mistakes)-1))
      {
        dt_mistakes$Global[r.aux] <- dt_mistakes$Global[r.aux]+
          dt_mistakes[r.aux,colrank]
      }
    }
    # average of mistakes
    dt_mistakes$Global <- round(dt_mistakes$Global/
                                  length(colnames),2)
    dt_mistakes <- dt_mistakes[order(dt_mistakes$Global),]
  }

  filemistakes <- file.path("result",
                            paste0("agr2x2_mistakes_n",n,".csv"))
  data.table::fwrite(dt_mistakes,filemistakes)
  cat("\nFinished:\n")
  cat("- mistakes stored in ",filemistakes,"\n",sep="")
  if(figout)
  {
    cat("- images stored in ",filefig,"\n",sep="")
  } else
  {
    cat("- images on screen\n")
  }

  return(filemistakes)
}


==> agr2x2_densitygraphs_others.R <==
source("agr2x2_diffgraph.R")

dir.create("image", showWarnings=FALSE)
dir.create("result", showWarnings=FALSE)

n <- 64
from <- to <- n
# or
# from <- 1
# to <- 68

#  filename <- file.path("data",paste0("paperKappa_",n,".csv"))

n <- 64
from <- to <- n
# filename <- file.path("data",paste0("from",from,"to",to,".csv"))
filename <- file.path("data","paperKappa_64to64.csv")

data <- as.data.frame(data.table::fread(filename,header=TRUE))


data <- as.data.frame(data.table::fread(filename,header=TRUE))
cat("\nData read from ",filename,"\n",sep="")
# filter
data <- data[data$n==n,]

colnames <- c("G", 
              "SAC",
              "AC1",
              "pi", 
              "k", 
              "r", 
              "Y",  
              "Q", 
              # "SBadj",
              "SB", 
              # "F1",
              "MN","MN2010","MN2017"
              )
extcolnames <- c("Holley and Guilford's G",
                 "Simple Agreement Coefficient",
                 "Gwet's AC1" ,
                 "Scott's pi",
                 "Cohen's kappa", 
                 "Pearson's r", 
                 "Yule's Y", 
                 "Yule's Q", 
                 # "Bangdiwala and Shankar's B (rescaled)",
                 "Bangdiwala and Shankar's B", 
                 # "Dice's F1",
                 "McNemar's Chi-squared",
                 "McNemar's Chi-squared rev. 2010",
                 "McNemar's Chi-squared rev. 2017"
)

# data frame to store mistakes countings
cat("Processing:\n")
mistakesnames <- c("Benchmark","propadLB","propadUB",
                   "propadRange","propadCenter")
for (c.aux in 1:length(colnames))
{
  mistakesnames <- c(mistakesnames,paste0(colnames[c.aux],
                                          c("H1-","H0","H1+","Total")))
}
dt_mistakes <- data.frame(matrix(nrow=0,ncol=length(mistakesnames)))
names(dt_mistakes) <- mistakesnames

# graphs
colbase<-1 # for (colbase in 1:length(colnames))
{
  colinterest <- colbase
  for (c.aux in 1:length(colnames))
  {
    if(c.aux==colbase) {next}
    colinterest <- c(colinterest,c.aux)
  }
  c.base <- which(names(data)==colnames[colbase])
  c.base.p <- which(names(data)==paste0(colnames[colbase],".p"))
  
  filefig <- file.path("image",paste0("agr2x2_densityplotsothers2_n",n,"_",
                                      colnames[colbase],".png"))
  png(filefig, width=1800, height=2000)
  layout(matrix(data=c(1:12),nrow=4,ncol=3,byrow=TRUE),widths=c(1,1,1))
  
  # colbase x a+d
  plot(NA,
       main=paste0("Comparison: ",extcolnames[colbase]," and (a+d)/n"), 
       cex.main=2,
       xlab="", ylab="",
       xlim=c(-1.2,1), ylim=c(0,1),
       pch=23, col="transparent", bg="#66666601", axes=FALSE)
  title(xlab=extcolnames[colbase], line=4, cex.lab=2)
  title(ylab="Proportion of a+d", line=2.5, cex.lab=2)
  axis(1, at=seq(-1.0,1.0,by=0.25), 
       labels=seq(-1.0,1.0,by=0.25), cex.axis=2)  
  axis(2, cex.axis=2)
  x <- as.numeric(unlist(data[,c.base]))
  x.p <- as.numeric(unlist(data[,c.base.p]))
  y <- as.numeric(unlist(data$prop_ad))
  points(x[x.p<0.05],y[x.p<0.05],
         pch=23, col="transparent", 
         bg=paste0(eiras::friendlycolor(7),"03"),cex=2)
  points(x[x.p>=0.05],y[x.p>=0.05],
         pch=23, col=paste0(eiras::friendlycolor(31),"03"), 
         bg="transparent",cex=2)
  dt_tmp <- data.frame(x[x.p>=0.05],x.p[x.p>=0.05],y[x.p>=0.05])
  names(dt_tmp) <- c("x","x.p","y")
  xLB <- min(dt_tmp$x,na.rm=TRUE)
  xUB <- max(dt_tmp$x,na.rm=TRUE)
  polygon(c(xLB,xUB,xUB,xLB,xLB),
          c(0,0,1,1,0),
          col=paste0(eiras::friendlycolor(31),"20"),border=NA)
  yLB <- min(unique(data$prop_ad[which(data[,c.base]==xLB)]))
  yUB <- max(unique(data$prop_ad[which(data[,c.base]==xUB)]))
  polygon(c(-1,1,1,-1,-1),
          c(yLB,yLB,yUB,yUB,yLB),
          col=paste0(eiras::friendlycolor(31),"20"),border=NA)
  text(-1.1,yLB,round(yLB,3),cex=1.4)
  text(-1.1,yUB,round(yUB,3),cex=1.4)
  text(-0.9,0.8,"H1 -",cex=2)
  text( 0  ,0.8,"H0",cex=2)
  text( 0.9,0.8,"H1 +",cex=2)

  dt_tmp <- data.frame(matrix(nrow=1,ncol=length(mistakesnames)))
  names(dt_tmp) <- mistakesnames
  dt_tmp$Benchmark <- extcolnames[colbase]
  dt_tmp$propadLB <- yLB
  dt_tmp$propadUB <- yUB
  dt_tmp$propadRange <- yUB-yLB
  dt_tmp$propadCenter <- (yUB+yLB)/2
  for (c2.aux in 2:length(colinterest))
  {
    mistakes <- agr2x2_diffgraph(data=data,
                                 colbase=colnames[colbase],
                                 xlab=extcolnames[colbase],
                                 coltest=colnames[colinterest[c2.aux]],
                                 ylab=extcolnames[colinterest[c2.aux]],
                                 xLB=xLB,xUB=xUB)
    coltmp <- which(names(dt_tmp)==paste0(colnames[colinterest[c2.aux]],
                                          "H1-"))
    dt_tmp[,coltmp  ] <- mistakes[1]
    dt_tmp[,coltmp+1] <- mistakes[2]
    dt_tmp[,coltmp+2] <- mistakes[3]
    dt_tmp[,coltmp+3] <- sum(mistakes)
  }
  dt_mistakes <- rbind(dt_mistakes,dt_tmp)
  par(mfrow=c(1,1))
  dev.off()
  cat("\n- figure stored in ",filefig,"\n",sep="")
}



# Total mistakes
dt_mistakes$Global <- 0
for (colbase in 1:length(colnames))
{
  colrank <- which(names(dt_mistakes)==paste0(colnames[colbase],"Total"))
  dt_mistakes <- dt_mistakes[order(dt_mistakes[,colrank]),]
  for (r.aux in 1:(nrow(dt_mistakes)-1))
  {
    dt_mistakes$Global[r.aux] <- dt_mistakes$Global[r.aux]+
      dt_mistakes[r.aux,colrank] 
  }
}  
# average of mistakes
dt_mistakes$Global <- round(dt_mistakes$Global/
                              length(colnames),2)
dt_mistakes <- dt_mistakes[order(dt_mistakes$Global),]
filemistakes <- file.path("result",paste0("agr2x2_mistakes_n",n,".csv"))
data.table::fwrite(dt_mistakes,filemistakes)
cat("\nFinished:\n")
cat("- mistakes stored in ",filemistakes,"\n",sep="")
cat("- images stored in ",filefig,"\n",sep="")



==> agr2x2_diffgraph.R <==
agr2x2_diffgraph <- function(data,mainlabel="",colbase,
                             xlab,coltest,ylab,xLB,xUB)
{
  numcolx <- which(names(data)==colbase)
  numcolx.p <- which(names(data)==paste0(colbase,".p"))
  numcoly <- which(names(data)==coltest)
  numcoly.p <- which(names(data)==paste0(coltest,".p"))

  x <- as.numeric(unlist(data[numcolx]))
  p.x <- as.numeric(unlist(data[numcolx.p]))
  y <- as.numeric(unlist(data[numcoly]))
  p.y <- as.numeric(unlist(data[numcoly.p]))

  data <- data.frame(data$a,data$b,data$c,data$d,x,p.x,y,p.y)
  names(data) <- c("a","b","c","d","base","base.p","other","other.p")
  denom <- nrow(data)
  data$ok <- 1
  failed <- 0
  failed.p <- 0
  for (r.aux in 1:nrow(data))
  {
    if(!is.finite(data$other[r.aux]))
    {
      data$ok[r.aux] <- 0
      failed <- failed+1
    }
    if(!is.finite(data$other.p[r.aux]))
    {
      failed.p <- failed.p+1
    }
  }
  data <- data[data$ok==1,]
  data$ok <- NULL

  if(nrow(data)>0)
  {
    # mistakes (global)
    data$dif.p <- 0
    data$dif.p[data$base.p< 0.05 & data$other.p>=0.05] <- 1 # H1
    data$dif.p[data$base.p>=0.05 & data$other.p< 0.05] <- 1 # H0
    # mistakes (H0)
    data$difH0.p <- 0
    data$difH0.p[data$base.p>=0.05 & data$other.p< 0.05] <- 1
    # mistakes (H1+)
    data$difH1pos.p <- 0
    # mistakes (H1-)
    data$difH1neg.p <- 0
    for (r.aux in 1:nrow(data))
    {
      if(
        !is.na(data$base.p[r.aux]) &
        is.finite(data$base.p[r.aux]) &
        !is.na(data$other.p[r.aux]) &
        is.finite(data$other.p[r.aux])
      )
      {
        if (data$base.p[r.aux]< 0.05 & data$other.p[r.aux]>=0.05)
        {
          if (data$base[r.aux]>0) {data$difH1pos.p[r.aux] <- 1}
          if (data$base[r.aux]<0) {data$difH1neg.p[r.aux] <- 1}
        }
      }
    }

    # graph of differences
    dt_dif <- data.frame(data$base,data$other,
                         data$dif.p,data$difH0.p,
                         data$difH1pos.p,data$difH1neg.p)
    names(dt_dif) <- c("base","other",
                       "dif","difH0","difH1pos","difH1neg")
    # percentages
    mistakes <- 100*sum(dt_dif$dif==1,na.rm=TRUE)/denom
    mistakes.H0 <- 100*sum(dt_dif$difH0==1,na.rm=TRUE)/denom
    mistakes.H1pos <- 100*sum(dt_dif$difH1pos==1,na.rm=TRUE)/denom
    mistakes.H1neg <- 100*sum(dt_dif$difH1neg==1,na.rm=TRUE)/denom
    dbase <- density(data$base,na.rm=TRUE)
    dbase$y <- dbase$y*nrow(dt_dif)
    xmin <- min(dbase$x,na.rm=TRUE)
    xmax <- max(dbase$x,na.rm=TRUE)
    ymax <- max(dbase$y,na.rm=TRUE)
    if (sum(dt_dif$dif==0,na.rm=TRUE)>=2)
    {
      dbase0 <- density(dt_dif$base[dt_dif$dif==0],na.rm=TRUE)
      dbase0$y <- dbase0$y*sum(dt_dif$dif==0,na.rm=TRUE)
      xmin <- min(xmin,dbase0$x,na.rm=TRUE)
      xmax <- max(xmax,dbase0$x,na.rm=TRUE)
      ymax <- max(ymax,dbase0$y,na.rm=TRUE)
    }
    if (sum(dt_dif$dif==1,na.rm=TRUE)>=2)
    {
      dbase1 <- density(dt_dif$base[dt_dif$dif==1],na.rm=TRUE)
      dbase1$y <- dbase1$y*sum(dt_dif$dif==1,na.rm=TRUE)
      xmin <- min(xmin,dbase1$x,na.rm=TRUE)
      xmax <- max(xmax,dbase1$x,na.rm=TRUE)
      ymax <- max(ymax,dbase1$y,na.rm=TRUE)
    }
    if(xmin > -1){xmin <- -1}
    if(xmax <  1){xmax <-  1}
    plot(dbase, cex.main=2,
         main=ylab,
         xlab="", ylab="",
         xlim=c(xmin,xmax),
         ylim=c(0,ymax),
         lwd=1, lty=4,
         axes=FALSE)
    title(mainlabel, adj = 0, line = 1.5, cex.main=4)
    if (sum(dt_dif$dif==1,na.rm=TRUE)>=2)
    {
      lines(dbase1,lwd=3,lty=1) # discrepancy
    }
    if (sum(dt_dif$dif==0,na.rm=TRUE)>=2)
    {
      lines(dbase0,lwd=3,lty=2) # concordance
    }
    title(xlab=xlab, line=4, cex.lab=2)
    title(ylab="n . Density", line=2.5, cex.lab=2)
    axis(2, cex.axis=2)
    if (xmin==-1 & xmax==1)
    {
      axis(1, at=seq(-1.0,1.0,by=0.25),
           labels=seq(-1.0,1.0,by=0.25), cex.axis=2)
    } else
    {
      axis(1)
    }

    text.out <- paste0("mistakes (",round(sum(mistakes,na.rm=TRUE),1),
                       "%)")
    text.report <- paste0("Tables: ",denom)
    if(failed>0)
    {
      text.report <- paste0(text.report,"\n- valid: ",nrow(data))
      text.report <- paste0(text.report,"\n- failed: ",
                            failed," (failed p: ",failed.p,")")
    }
    if (mistakes.H1neg>0)
    {
      text.report <- paste0(text.report,"\nMistakes(H1-): ",
                            round(mistakes.H1neg,1),"%")
    }
    if (mistakes.H0>0)
    {
      text.report <- paste0(text.report,"\nMistakes(H0): ",
                            round(mistakes.H0,1),"%")
    }
    if (mistakes.H1pos>0)
    {
      text.report <- paste0(text.report,"\nMistakes(H1+): ",
                            round(mistakes.H1pos,1),"%")
    }
    text(-1,ymax*0.8,text.report,pos=4,cex=1.6)
    polygon(c(xLB,xUB,xUB,xLB,xLB),
            c(0,0,ymax,ymax,0),
            col=paste0(eiras::friendlycolor(31),"20"),border=NA)
    legend ("topright",
            c("total",text.out,"correct"),
            lty=c(4,1,2),
            lwd=c(1,3,3),
            box.lwd=0, bg="transparent",cex=2)
  }

  return(c(mistakes.H1neg,mistakes.H0,mistakes.H1pos))
}


==> agr2x2_gHubert.R <==
# Hubert's Gamma
# a=mt
# B=10
# showboot=FALSE
# plot=FALSE
agr2x2_gHubert <- function(a,b,c,d,B=FALSE,showboot=FALSE,plot=FALSE)
{
  if (is.matrix(a))
  {
    m <- a
    a <- m[1,1]
    b <- m[1,2]
    c <- m[2,1]
    d <- m[2,2]
  }
  n <- a+b+c+d
  gm <- sqrt(1 - 4*(((a+d)*(b+c))/(n^2)))
  gmLB <- gmUB <- pbin <- NA
  if(is.finite(gm))
  {
    if(B) # number of bootstraps
    {
      m <- matrix(data=c(a,b,c,d), nrow=2, ncol=2, byrow = TRUE)
      c_gm <- c() # bootstrap distribution of F1s (adjusted)
      if(showboot)
      {
        cat("\nbootstrapping\n")
        rotate <- c("/","-","\\","|")
        idxrotate <- 1
      }
      for (i in 1:B)
      {
        if(showboot)
        {
          cat(rotate[idxrotate],"\b",sep="")
          idxrotate <- idxrotate+1
          if(idxrotate>length(rotate)){idxrotate<-1}
          if(i%%B==0){cat(i,"resamplings\n")}
        }
        # variant 2x2 table
        m.new <- agr2x2_boot.table(m)
        a.new <- m.new[1,1]
        b.new <- m.new[1,2]
        c.new <- m.new[2,1]
        d.new <- m.new[2,2] 
        # recursive call, point estimate only, no test, no graph
        s <- sqrt(1 - 4*(((a.new+d.new)*(b.new+c.new))/(n^2)))
        c_gm <- c(c_gm,s)
      }
      c_gm <- c_gm[is.finite(c_gm)]
      if (length(c_gm)>0)
      {
        if(length(c_gm)>=2)
        {
          dgm <- density(c_gm, na.rm=TRUE)
          hdi <- HDInterval::hdi(dgm, credMass=0.95, allowSplit = TRUE)
          gmLB <- hdi[1]
          gmUB <- hdi[2]
          if(plot)
          {
            plot(dgm, xlab="root(Hubert's Gamma)", ylab="Density", 
                 main=paste0("Distribution of Hubert's Gamma\n",B," bootstraps"))
            yh <- max(dgm$y)/20; yi <- yh/4
            lines(c(gmLB,gmLB,gmLB,gmUB,gmUB,gmUB),
                  c(yh-yi,yh+yi,yh   ,yh   ,yh-yi,yh+yi))
            text((gmLB+gmUB)/2, yh+yi*2, "Prediction band 95%")
          }
          pbin <- 0
          if (gmLB<=0 & 0<=gmUB) {pbin <- 1}
        }
      }
    }
  }
  gm <- gm^2
  gmLB <- gmLB^2
  gmUB <- gmUB^2
  m <- matrix(data=c(gm,gmLB,gmUB,pbin),nrow=1,ncol=4)
  colnames(m) <- c("Gamma","GammaLB","GammaLB","pbin")
  return(m)
}
# print(m)

==> agr2x2_gHubert_example.R <==
# Agreement of Bell and Kato-Katz examination methods
Data <- ("
BellxKK P   N
P       184 54
N        14 63
")
m <- as.matrix(read.table(textConnection(Data),
                          header=TRUE, row.names=1))
print(m)
res <- agr2x2_gHubert(m,B=100000,showboot=TRUE,plot=TRUE)
print(res)

==> agr2x2_main.R <==
# processing all inferential statistics for tables with n=64
from <- 64
to <- 64
bootstraps <- 3000
test <- TRUE

# read all tables (from ... to) already stored
folder.in <- "data"
folder.out <- "result"
filebase <- paste0("from",from,"to",to,".csv")
file.in <- file.path(folder.in,filebase)
file.out <- file.path(folder.out,filebase)
cat("\nReading...\n")
data <- as.data.frame(data.table::fread(file.in,header=TRUE))


# add proportion of a+d
data$prop_ad <- (data$a+data$d)/data$n
data.table::fwrite(data,file.out)

# Holley and Guilford's G
source("agr2x2_G.R")
data$G <- NA
data$G.p <- NA
# Simple Agreement Coefficient
# (same as G with CB95% by bootstrapping)
source("agr2x2_SAC.R")
data$SAC <- NA
data$SAC.lb <- NA
data$SAC.ub <- NA
data$SAC.p <- NA
# Gwet's AC1
source("agr2x2_ac1Gwet.R")
data$AC1 <- NA
data$AC1.p <- NA
# Scott's pi
source("agr2x2_piScott.R")
data$pi <- NA
data$pi.lb <- NA
data$pi.ub <- NA
data$pi.p <- NA
# Cohen's kappa
source("agr2x2_kCohen.R")
data$k <- NA
data$kM <- NA
data$k.p <- NA
# Pearson's r
source("agr2x2_rPearson.R")
data$r <- NA
data$r.p <- NA
# Yule's Q
source("agr2x2_qYule.R")
data$Q <- NA
data$Q.p <- NA
# Yule's Y
source("agr2x2_yYule.R")
data$Y <- NA
data$Y.lb <- NA
data$Y.ub <- NA
data$Y.p <- NA
# Hubert's GH
source("agr2x2_gHubert.R")
data$GH <- NA
data$GH.lb <- NA
data$GH.ub <- NA
data$GH.p <- NA
# Bangdiwala and Shankar's SB
source("agr2x2_bShankar.R")
data$SB <- NA
data$SB.lb <- NA
data$SB.ub <- NA
data$SB.p <- NA
# Rescalled Bangdiwala and Shankar's SB
source("agr2x2_badjShankar.R")
data$SBadj <- NA
data$SBadj.lb <- NA
data$SBadj.ub <- NA
data$SBadj.p <- NA
# Dice's F1
source("agr2x2_f1Dice.R")
data$F1 <- NA
data$F1adj <- NA
data$F1adj.lb <- NA
data$F1adj.ub <- NA
data$F1.p <- NA
# Normalized McNemar's chi-squared
source("agr2x2_mnMcNemar.R")
data$MN <- NA
data$MN.lb <- NA
data$MN.ub <- NA
data$MN.p <- NA
# Traditional McNemar's chi-squared
source("agr2x2_chi2mnMcNemar.R")
data$Chi2MN <- NA
data$`b/c` <- NA
data$`b/c.LB` <- NA
data$`b/c.UB` <- NA
data$Chi2MN.p <- NA
# McNemar's chi-squared revised by Yu (2010, 2017))
source("agr2x2_mnMcNemar2010.R")
data$MN2010 <- NA
data$MN2010.lb <- NA
data$MN2010.ub <- NA
data$MN2010.p <- NA
source("agr2x2_mnMcNemar2017.R")
data$MN2017 <- NA
data$MN2017.lb <- NA
data$MN2017.ub <- NA
data$MN2017.p <- NA
# other files required (bootstrapping auxiliar)
source("agr2x2_boot.table.R")
source("agr2x2_diffgraph.R")

# calculation of all tables
cat("\nComputing\n")
for (r.aux in 1:nrow(data))
{
  if(r.aux%%100==0){cat(".")}
  if(r.aux%%1000==0){cat(r.aux,"/",nrow(data),"\n")}

  a <- data$a[r.aux]
  b <- data$b[r.aux]
  c <- data$c[r.aux]
  d <- data$d[r.aux]
  m <- matrix(data=c(a,b,c,d), nrow=2, ncol=2, byrow = TRUE)
  # prmatrix(m,rowlab=rep("",nrow(m)),quote=FALSE)

  # Holley and Guilford's G
  res <- agr2x2_G(m,test=test)
  data$G[r.aux] <- as.numeric(res[1])
  data$G.p[r.aux] <- as.numeric(res[2])
  # Simple Agreement Coefficient
  # (same as G with CB95% by bootstrapping)
  res <- agr2x2_SAC(m,B=bootstraps)
  data$SAC[r.aux] <- as.numeric(res[1])
  data$SAC.lb[r.aux] <- as.numeric(res[2])
  data$SAC.ub[r.aux] <- as.numeric(res[3])
  data$SAC.p[r.aux] <- as.numeric(res[4])
  # Gwet's AC1
  res <- agr2x2_ac1Gwet(m,test=test)
  data$AC1[r.aux] <- as.numeric(res[1])
  data$AC1.p[r.aux] <- as.numeric(res[2])
  # Scott's pi
  res <- agr2x2_piScott(m,test=test)
  data$pi[r.aux] <- as.numeric(res[1])
  data$pi.lb[r.aux] <- as.numeric(res[2])
  data$pi.ub[r.aux] <- as.numeric(res[3])
  data$pi.p[r.aux] <- as.numeric(res[4])
  # Cohen's kappa
  res <- agr2x2_kCohen(m,test=test)
  data$k[r.aux] <- as.numeric(res[1])
  data$kM[r.aux] <- as.numeric(res[2])
  data$k.p[r.aux] <- as.numeric(res[3])
  # Pearson's r
  res <- agr2x2_rPearson(m,test=test)
  data$r[r.aux] <- as.numeric(res[1])
  data$r.p[r.aux] <- as.numeric(res[2])
  # Yule's Q
  res <- agr2x2_qYule(m,test=test)
  data$Q[r.aux] <- as.numeric(res[1])
  data$Q.p[r.aux] <- as.numeric(res[2])
  # Yule's Y
  res <- agr2x2_yYule(m,B=bootstraps)
  data$Y[r.aux] <- as.numeric(res[1])
  data$Y.lb[r.aux] <- as.numeric(res[2])
  data$Y.ub[r.aux] <- as.numeric(res[3])
  data$Y.p[r.aux] <- as.numeric(res[4])
  # Hubert's Gamma
  res <- agr2x2_gHubert(m,B=bootstraps)
  data$GH[r.aux] <- as.numeric(res[1])
  data$GH.lb[r.aux] <- as.numeric(res[2])
  data$GH.ub[r.aux] <- as.numeric(res[3])
  data$GH.p[r.aux] <- as.numeric(res[4])
  # Bangdiwala and Shankar's SB
  res <- agr2x2_bShankar(m,B=bootstraps)
  data$SB[r.aux] <- as.numeric(res[1])
  data$SB.lb[r.aux] <- as.numeric(res[2])
  data$SB.ub[r.aux] <- as.numeric(res[3])
  data$SB.p[r.aux] <- as.numeric(res[4])
  # Dice's F1
  res <- agr2x2_f1Dice(m,B=bootstraps)
  data$F1[r.aux] <- as.numeric(res[1])
  data$F1adj[r.aux] <- as.numeric(res[2])
  data$F1adj.lb[r.aux] <- as.numeric(res[3])
  data$F1adj.ub[r.aux] <- as.numeric(res[4])
  data$F1.p[r.aux] <- as.numeric(res[5])
  # Normalized McNemar's chi-squared
  res <- agr2x2_mnMcNemar(m,B=bootstraps)
  data$MN[r.aux] <- as.numeric(res[1])
  data$MN.lb[r.aux] <- as.numeric(res[2])
  data$MN.ub[r.aux] <- as.numeric(res[3])
  data$MN.p[r.aux] <- as.numeric(res[1])
  # Traditional McNemar's chi-squared
  res <- agr2x2_chi2mnMcNemar(m,test=TRUE)
  source("agr2x2_chi2mnMcNemar.R")
  data$Chi2MN[r.aux] <- as.numeric(res[1])
  data$`b/c`[r.aux] <- as.numeric(res[2])
  data$`b/c.LB`[r.aux] <- as.numeric(res[3])
  data$`b/c.UB`[r.aux] <- as.numeric(res[4])
  data$Chi2MN.p[r.aux] <- as.numeric(res[5])
  # McNemar's chi-squared revised by Yu (2010, 2017))
  res <- agr2x2_mnMcNemar2010(m,B=bootstraps)
  data$MN2010[r.aux] <- as.numeric(res[1])
  data$MN2010.lb[r.aux] <- as.numeric(res[2])
  data$MN2010.ub[r.aux] <- as.numeric(res[3])
  data$MN2010.p[r.aux] <- as.numeric(res[4])
  res <- agr2x2_mnMcNemar2017(m,B=bootstraps)
  data$MN2017[r.aux] <- as.numeric(res[1])
  data$MN2017.lb[r.aux] <- as.numeric(res[2])
  data$MN2017.ub[r.aux] <- as.numeric(res[3])
  data$MN2017.p[r.aux] <- as.numeric(res[4])

  if(r.aux%%50000==0)
  {
    openxlsx::write.xlsx(data,file.out)
    cat("\nPartial results stored in ",file.out,"\n")
  }

}
data.table::fwrite(data,file.out)
cat("\nResults stored in ",file.out,"\n")


==> agr2x2_scatterplot_cases.R <==
# agr2x2_scatterplot_cases.R

data <- as.data.frame(data.table::fread(file.path("result","from1to68.csv"),
                                        header=TRUE))
dir.create("image", showWarnings=FALSE)

# cases
colcases <- c("high_a","high_d", "high_b","high_c",
              "low_a","low_d", "low_b","low_c",
              "high_ad", "high_bc",
              "high_ab", "high_cd",
              "high_ac", "high_bd"
)
extcolcases <- c("a/n > 0.9","d/n > 0.9","b/n > 0.9","c/n > 0.9",
                 "a/n > 0.1","d/n < 0.1","b/n < 0.1","c/n < 0.1",
                 "a/n > 0.45 and d/n > 0.45",
                 "b/n > 0.45 and c/n > 0.45",
                 "a/n > 0.45 and b/n > 0.45",
                 "c/n > 0.45 and d/n > 0.45",
                 "a/n > 0.45 and c/n > 0.45",
                 "b/n > 0.45 and d/n > 0.45"
)
data$low_a <- 0
data$low_a[(data$b+data$c+data$d)/data$n>0.9] <- 1
data$low_b <- 0
data$low_b[(data$a+data$c+data$d)/data$n>0.9] <- 1
data$low_c <- 0
data$low_c[(data$a+data$b+data$d)/data$n>0.9] <- 1
data$low_d <- 0
data$low_d[(data$a+data$b+data$c)/data$n>0.9] <- 1

data$high_a <- 0
data$high_a[data$a/data$n>0.9] <- 1
data$high_d <- 0
data$high_d[data$d/data$n>0.9] <- 1
data$high_ad <- 0
data$high_ad[data$a/data$n>0.45 & data$d/data$n>0.45] <- 1

data$high_b <- 0
data$high_b[data$b/data$n>0.9] <- 1
data$high_c <- 0
data$high_c[data$c/data$n>0.9] <- 1
data$high_bc <- 0
data$high_bc[data$b/data$n>0.45 & data$c/data$n>0.45] <- 1

data$high_ab <- 0
data$high_ab[data$a/data$n>0.45 & data$b/data$n>0.45] <- 1
data$high_cd <- 0
data$high_cd[data$c/data$n>0.45 & data$d/data$n>0.45] <- 1
data$high_ac <- 0
data$high_ac[data$a/data$n>0.45 & data$c/data$n>0.45] <- 1
data$high_bd <- 0
data$high_bd[data$b/data$n>0.45 & data$d/data$n>0.45] <- 1

# columns of interest
colbase <- "G"
extcolbase <- "Holley and Guilford's G"
colnames <- c("SAC","AC1","pi","k","r","Y", "Q",
             "SBadj","SB","F1","F1adj","MN")
extcolnames <- c(
  "Simple Agreement Coefficient",
  "Gwet's AC1" ,
  "Scott's pi",
  "Cohen's kappa",
  "Pearson's r",
  "Yule's Y", "Yule's Q",
  "Bangdiwala and Shankar's B (rescaled)",
  "Bangdiwala and Shankar's B",
  "Dice's F1",
  "Adjusted Dice's F1",
  "Normalized McNemar's Chi-squared"
)
# gray ramp colors
g <- c("f","e","d","c","a","2")
grays <- c()
for (t in g)
{
  grays <- c(grays,paste0("#",t,t,t,t,t,t))
}
colramp <- colorRampPalette(grays)

c.num <- which(names(data)==colbase)
l_grfs <- list()
for (c.aux in 1:length(colnames))
{
  cat("\n",extcolnames[c.aux])
  c2.num <- which(names(data)==colnames[c.aux])

  # cases
  for (case in 1:length(colcases))
  {
    numcolcase <- which(names(data)==colcases[case])
    x <- as.numeric(unlist(data[data[,numcolcase]==1,c.num]))
    y <- as.numeric(unlist(data[data[,numcolcase]==1,c2.num]))
    dt_tmp <- data.frame(x,y)
    fails <- sum(is.na(dt_tmp$y))
    tables <- nrow(dt_tmp)
    grf <- ggplot2::ggplot(dt_tmp,ggplot2::aes(x=x,y=y)) +
      ggplot2::ggtitle(paste0(extcolcases[case],"\ntables: ",tables,
                              ", fails: ",fails,
                              " (",round(100*(fails/tables),1),"%)")) +
      ggplot2::xlab(extcolbase) + ggplot2::ylab(extcolnames[c.aux]) +
      ggplot2::xlim(-1,1) + # ggplot2::ylim(-1,1) +
      ggplot2::stat_binhex(show.legend = T, bins = 10,
                           colour="transparent") +
      ggplot2::geom_text(stat="binhex", bins=10,
                         ggplot2::aes(label=..count.., size=..count..),
                         colour="black", size=0.6) +
      ggplot2::scale_size_continuous(range=c(3,6)) +
      ggplot2::guides(size=FALSE) +
      ggplot2::geom_abline(intercept = 0, slope = 1,
                           color="darkgray",
                           linetype="dashed", size=0.2) +
      ggplot2::theme( title = ggplot2::element_text(size = 6),
             axis.title.x = ggplot2::element_text(size = 7),
             axis.title.y = ggplot2::element_text(size = 7),
             axis.text = ggplot2::element_text(size = 5),
             legend.title = ggplot2::element_text(size = 5),
             legend.text = ggplot2::element_text(size = 5),
             legend.key.height = ggplot2::unit(0.5, 'cm'),
             legend.key.width = ggplot2::unit(0.2, 'cm'),
             plot.background = ggplot2::element_blank(),
             panel.grid.major = ggplot2::element_blank(),
             panel.grid.minor = ggplot2::element_blank(),
             panel.border = ggplot2::element_blank()) +
      ggplot2::scale_fill_gradientn(colors=c("#cccccc","#444444"))
    l_grfs[[case]] <- grf
  }
  labels <- c()
  asc <- 65
  for (i in 1:14)
  {
    labels <- c(labels,intToUtf8(asc))
    asc <- asc+1
  }
  labels <- c(labels[1:8],"",labels[9:10],"",labels[11:14])
  pdf(file.path("image",paste0("agr2x2_scatterplot_case_",
                               colnames[c.aux],".pdf")))
  all <- ggpubr::ggarrange(
                    l_grfs[[1]]+ggpubr::rremove("x.title"),
                    l_grfs[[2]]+ggpubr::rremove("x.title")+
                      ggpubr::rremove("y.title"),
                    l_grfs[[3]]+ggpubr::rremove("x.title")+
                      ggpubr::rremove("y.title"),
                    l_grfs[[4]]+ggpubr::rremove("x.title")+
                      ggpubr::rremove("y.title"),

                    l_grfs[[5]]+ggpubr::rremove("x.title"),
                    l_grfs[[6]]+ggpubr::rremove("x.title")+
                      ggpubr::rremove("y.title"),
                    l_grfs[[7]]+ggpubr::rremove("x.title")+
                      ggpubr::rremove("y.title"),
                    l_grfs[[8]]+ggpubr::rremove("x.title")+
                      ggpubr::rremove("y.title"),
                    NA,
                    l_grfs[[9]]+ggpubr::rremove("x.title"),
                    l_grfs[[10]]+ggpubr::rremove("x.title")+
                      ggpubr::rremove("y.title"),
                    NA,
                    l_grfs[[11]],
                    l_grfs[[12]]+ggpubr::rremove("y.title"),
                    l_grfs[[13]]+ggpubr::rremove("y.title"),
                    l_grfs[[14]]+ggpubr::rremove("y.title"),
                    labels = labels,
                    ncol = 4, nrow = 4,
                    widths = c(1.07,1,1.07,1),
                    heights = c(1,1,1,1.05))
  print(all)
  dev.off()
}



==> agr2x2_scatterplot_multi.R <==
# agr2x2_scatterplot_multi.R

data <- as.data.frame(data.table::fread(file.path("result","from1to68.csv")
                                        ,header=TRUE))
dir.create("image", showWarnings=FALSE)
pdf(file.path("image","agr2x2_scatterplot_multi.pdf"))

# cases
colcases <- c("high_a","high_d", "high_b","high_c",
              "high_ad", "high_bc",
              "high_ab", "high_cd",
              "high_ac", "high_bd"
)
extcolcases <- c("a/n > 0.9","d/n > 0.9","b/n > 0.9","c/n > 0.9",
                 "a/n > 0.45 and d/n > 0.45",
                 "b/n > 0.45 and c/n > 0.45",
                 "a/n > 0.45 and b/n > 0.45",
                 "c/n > 0.45 and d/n > 0.45",
                 "a/n > 0.45 and c/n > 0.45",
                 "b/n > 0.45 and d/n > 0.45"
)
data$high_a <- 0
data$high_a[data$a/data$n>0.9] <- 1
data$high_d <- 0
data$high_d[data$d/data$n>0.9] <- 1
data$high_ad <- 0
data$high_ad[data$a/data$n>0.45 & data$d/data$n>0.45] <- 1

data$high_b <- 0
data$high_b[data$b/data$n>0.9] <- 1
data$high_c <- 0
data$high_c[data$c/data$n>0.9] <- 1
data$high_bc <- 0
data$high_bc[data$b/data$n>0.45 & data$c/data$n>0.45] <- 1

data$high_ab <- 0
data$high_ab[data$a/data$n>0.45 & data$b/data$n>0.45] <- 1
data$high_cd <- 0
data$high_cd[data$c/data$n>0.45 & data$d/data$n>0.45] <- 1
data$high_ac <- 0
data$high_ac[data$a/data$n>0.45 & data$c/data$n>0.45] <- 1
data$high_bd <- 0
data$high_bd[data$b/data$n>0.45 & data$d/data$n>0.45] <- 1

# columns of interest
colbase <- "G"
extcolbase <- "Holley and Guilford's G"
colnames <- c("AC1" ,"pi",
              "k", "kM",
              "r", "Q", "Y",
              "SB", "SBadj",
              "F1", "F1adj",
              "MN"
              )
extcolnames <- c("Gwet's AC1" ,"Scott's pi",
                 "Cohen's kappa", "Corrected Cohen's kappa",
                 "Pearson's r", "Yule's Q", "Yule's Y",
                 "Shankar and Bangdiwala's B",
                 "Adjusted B",
                 "Dice's F1",
                 "Adjusted F1",
                 "McNemar's Chi-squared"
)
# gray ramp colors
g <- c("f","e","d","c","a","2")
grays <- c()
for (t in g)
{
  grays <- c(grays,paste0("#",t,t,t,t,t,t))
}
colramp <- colorRampPalette(grays)

c.num <- which(names(data)==colbase)
l_grfs <- list()
for (c.aux in 1:length(colnames))
{
  cat("\n",extcolnames[c.aux])
  c2.num <- which(names(data)==colnames[c.aux])
  x <- as.numeric(unlist(data[,c.num]))
  y <- as.numeric(unlist(data[,c2.num]))
  dt_tmp <- data.frame(x,y)
  fails <- sum(is.na(dt_tmp$y))
  tables <- nrow(dt_tmp)
  grf <- ggplot2::ggplot(dt_tmp,ggplot2::aes(x=x,y=y)) +
    ggplot2::ggtitle(paste0("Fails: ",fails,
                            " (",round(100*(fails/tables),3),"%)")) +
    ggplot2::xlab(extcolbase) + ggplot2::ylab(extcolnames[c.aux]) +
    ggplot2::xlim(-1,1) + ggplot2::ylim(-1,1) +
    ggplot2::stat_binhex(show.legend = T, bins = 40,
                         colour="transparent") +
    ggplot2::scale_size_continuous(range=c(3,6)) +
    ggplot2::guides(size=FALSE) +
    ggplot2::geom_abline(intercept = 0, slope = 1,
                         color="darkgray", linetype="dashed", size=0.2) +
    ggplot2::theme( title = ggplot2::element_text(size = 6),
           axis.title.x = ggplot2::element_text(size = 7),
           axis.title.y = ggplot2::element_text(size = 7),
           axis.text = ggplot2::element_text(size = 5),
           legend.title = ggplot2::element_text(size = 5),
           legend.text = ggplot2::element_text(size = 5),
           legend.key.height = ggplot2::unit(0.5, 'cm'),
           legend.key.width = ggplot2::unit(0.2, 'cm'),
           plot.background = ggplot2::element_blank(),
           panel.grid.major = ggplot2::element_blank(),
           panel.grid.minor = ggplot2::element_blank(),
           panel.border = ggplot2::element_blank()) +
    ggplot2::scale_fill_gradientn(colors=c("#cccccc","#444444"))
  l_grfs[[c.aux]] <- grf
}

labels <- c()
asc <- 65
for (i in 1:12)
{
  labels <- c(labels,intToUtf8(asc))
  asc <- asc+1
}
all <- ggpubr::ggarrange(l_grfs[[1]]+ggpubr::rremove("x.text")+
                    ggpubr::rremove("x.title"),
                  l_grfs[[2]]+ggpubr::rremove("x.text")+
                    ggpubr::rremove("x.title")+
                    ggpubr::rremove("y.text"),
                  l_grfs[[3]]+ggpubr::rremove("x.text")+
                    ggpubr::rremove("x.title")+
                    ggpubr::rremove("y.text"),
                  l_grfs[[4]]+ggpubr::rremove("x.text")+
                    ggpubr::rremove("x.title"),
                  l_grfs[[5]]+ggpubr::rremove("x.text")+
                    ggpubr::rremove("x.title")+
                    ggpubr::rremove("y.text"),
                  l_grfs[[6]]+ggpubr::rremove("x.text")+
                    ggpubr::rremove("x.title")+
                    ggpubr::rremove("y.text"),
                  l_grfs[[7]]+ggpubr::rremove("x.text")+
                    ggpubr::rremove("x.title"),
                  l_grfs[[8]]+ggpubr::rremove("x.text")+
                    ggpubr::rremove("x.title")+
                    ggpubr::rremove("y.text"),
                  l_grfs[[9]]+ggpubr::rremove("x.text")+
                    ggpubr::rremove("x.title")+
                    ggpubr::rremove("y.text"),
                  l_grfs[[10]],
                  l_grfs[[11]]+ggpubr::rremove("y.text"),
                  l_grfs[[12]]+ggpubr::rremove("y.text"),
                  labels = labels,
          ncol = 3, nrow = 4,
          widths = c(1.07,1,1),
          heights = c(1,1,1,1.15))
print(all)
dev.off()


==> agr2x2_scatterplot_multi_others.R <==
pdf("agr2x2_scatterplot_multi_others2.pdf")

# data <- as.data.frame(data.table::fread("from1to68.csv",header=TRUE))
filename <- file.path("data","paperKappa_1to68.csv")
data <- as.data.frame(data.table::fread(filename,header=TRUE))

# cases
colcases <- c("high_a","high_d", "high_b","high_c",
              "high_ad", "high_bc",
              "high_ab", "high_cd",
              "high_ac", "high_bd"
)
extcolcases <- c("a/n > 0.9","d/n > 0.9","b/n > 0.9","c/n > 0.9",
                 "a/n > 0.45 and d/n > 0.45", 
                 "b/n > 0.45 and c/n > 0.45",
                 "a/n > 0.45 and b/n > 0.45",
                 "c/n > 0.45 and d/n > 0.45",
                 "a/n > 0.45 and c/n > 0.45",
                 "b/n > 0.45 and d/n > 0.45"
)
data$high_a <- 0
data$high_a[data$a/data$n>0.9] <- 1
data$high_d <- 0
data$high_d[data$d/data$n>0.9] <- 1
data$high_ad <- 0
data$high_ad[data$a/data$n>0.45 & data$d/data$n>0.45] <- 1

data$high_b <- 0
data$high_b[data$b/data$n>0.9] <- 1
data$high_c <- 0
data$high_c[data$c/data$n>0.9] <- 1
data$high_bc <- 0
data$high_bc[data$b/data$n>0.45 & data$c/data$n>0.45] <- 1

data$high_ab <- 0
data$high_ab[data$a/data$n>0.45 & data$b/data$n>0.45] <- 1
data$high_cd <- 0
data$high_cd[data$c/data$n>0.45 & data$d/data$n>0.45] <- 1
data$high_ac <- 0
data$high_ac[data$a/data$n>0.45 & data$c/data$n>0.45] <- 1
data$high_bd <- 0
data$high_bd[data$b/data$n>0.45 & data$d/data$n>0.45] <- 1

# columns of interest
colbase <- "G"
extcolbase <- "Holley and Guilford's G" 
colnames <- c("AC1" ,"pi", 
              "k", "kM", 
              "r", "Q", "Y", 
              "SB","SBadj", 
              "F1","F1adj", 
              "MN")
extcolnames <- c("Gwet's AC1" ,"Scott's pi", 
                 "Cohen's kappa", "Corrected Cohen's kappa",
                 "Pearson's r", "Yule's Q", "Yule's Y", 
                 "Shankar and Bangdiwala's B", 
                 "Adjusted B", 
                 "Dice's F1", 
                 "Adjusted F1", 
                 "McNemar's Chi-squared"
)
# gray ramp colors
g <- c("f","e","d","c","a","2")
grays <- c()
for (t in g)
{
  grays <- c(grays,paste0("#",t,t,t,t,t,t))
}
colramp <- colorRampPalette(grays)

c.num <- which(names(data)==colbase)
l_grfs <- list()
for (c.aux in 1:length(colnames))
{
  cat("\n",extcolnames[c.aux])
  c2.num <- which(names(data)==colnames[c.aux])
  x <- as.numeric(unlist(data[,c.num]))
  y <- as.numeric(unlist(data[,c2.num]))
  dt_tmp <- data.frame(x,y)
  fails <- sum(is.na(dt_tmp$y))
  tables <- nrow(dt_tmp)
  grf <- ggplot2::ggplot(dt_tmp,ggplot2::aes(x=x,y=y)) +
    ggplot2::ggtitle(paste0("Fails: ",fails,
                            " (",round(100*(fails/tables),3),"%)")) +
    ggplot2::xlab(extcolbase) + ggplot2::ylab(extcolnames[c.aux]) +
    ggplot2::xlim(-1,1) + ggplot2::ylim(-1,1) +
    ggplot2::stat_binhex(show.legend = T, bins = 40, colour="transparent") +
    # ggplot2::geom_text(stat="binhex", bins=20,
    #                    ggplot2::aes(label=..count.., size=..count..), colour="black") +
    ggplot2::scale_size_continuous(range=c(3,6)) +
    ggplot2::guides(size=FALSE) +
    ggplot2::geom_abline(intercept = 0, slope = 1,
                         color="darkgray", linetype="dashed", size=0.2) +
    ggplot2::theme( title = ggplot2::element_text(size = 6),
           axis.title.x = ggplot2::element_text(size = 7),
           axis.title.y = ggplot2::element_text(size = 7),
           axis.text = ggplot2::element_text(size = 5),
           legend.title = ggplot2::element_text(size = 5),
           legend.text = ggplot2::element_text(size = 5),
           legend.key.height = ggplot2::unit(0.5, 'cm'),
           legend.key.width = ggplot2::unit(0.2, 'cm'),
           plot.background = ggplot2::element_blank(),
           panel.grid.major = ggplot2::element_blank(),
           panel.grid.minor = ggplot2::element_blank(),
           panel.border = ggplot2::element_blank()) +
    ggplot2::scale_fill_gradientn(colors=c("#cccccc","#444444"))
  l_grfs[[c.aux]] <- grf
}

labels <- c()
asc <- 65
for (i in 1:12)
{
  labels <- c(labels,intToUtf8(asc))  
  asc <- asc+1
}
all <- ggpubr::ggarrange(l_grfs[[1]]+ggpubr::rremove("x.text")+
                    ggpubr::rremove("x.title"), 
                  l_grfs[[2]]+ggpubr::rremove("x.text")+
                    ggpubr::rremove("x.title")+
                    ggpubr::rremove("y.text"),
                  l_grfs[[3]]+ggpubr::rremove("x.text")+
                    ggpubr::rremove("x.title")+
                    ggpubr::rremove("y.text"),
                  l_grfs[[4]]+ggpubr::rremove("x.text")+
                    ggpubr::rremove("x.title"),
                  l_grfs[[5]]+ggpubr::rremove("x.text")+
                    ggpubr::rremove("x.title")+
                    ggpubr::rremove("y.text"),
                  l_grfs[[6]]+ggpubr::rremove("x.text")+
                    ggpubr::rremove("x.title")+
                    ggpubr::rremove("y.text"),
                  l_grfs[[7]]+ggpubr::rremove("x.text")+
                    ggpubr::rremove("x.title"),
                  l_grfs[[8]]+ggpubr::rremove("x.text")+
                    ggpubr::rremove("x.title")+
                    ggpubr::rremove("y.text"),
                  l_grfs[[9]]+ggpubr::rremove("x.text")+
                    ggpubr::rremove("x.title")+
                    ggpubr::rremove("y.text"),
                  l_grfs[[10]],
                  l_grfs[[11]]+ggpubr::rremove("y.text"),
                  l_grfs[[12]]+ggpubr::rremove("y.text"),
                  labels = labels,
          ncol = 3, nrow = 4,
          widths = c(1.07,1,1),
          heights = c(1,1,1,1.15))
print(all)
dev.off()


==> tmp.McNemarTrash.R <==
source("agr2x2_mnMcNemar.R")
source("agr2x2_chi2mnMcNemar.R")

cat("\n----------------------\n")
Data <- ("
BellxKK P   N
P       50  26
N       10  50
")
m <- as.matrix(read.table(textConnection(Data),
                          header=TRUE, row.names=1))
print(m)
res <- agr2x2_mnMcNemar(m,B=10000)
print(res)
res <- agr2x2_chi2mnMcNemar(m,test=TRUE)
print(res)

cat("\n----------------------\n")
Data <- ("
BellxKK P   N
P       2   18
N       18  2
")
m <- as.matrix(read.table(textConnection(Data),
                          header=TRUE, row.names=1))
print(m)
res <- agr2x2_mnMcNemar(m,B=10000)
print(res)
res <- agr2x2_chi2mnMcNemar(m,test=TRUE)
print(res)

cat("\n----------------------\n")
Data <- ("
BellxKK P   N
P       2   26
N       10  2
")
m <- as.matrix(read.table(textConnection(Data),
                          header=TRUE, row.names=1))
print(m)
res <- agr2x2_mnMcNemar(m,B=10000)
print(res)
res <- agr2x2_chi2mnMcNemar(m,test=TRUE)
print(res)
cat("\n----------------------\n")
Data <- ("
BellxKK P      N
P       2000   26
N       10     2000
")
m <- as.matrix(read.table(textConnection(Data),
                          header=TRUE, row.names=1))
print(m)
res <- agr2x2_mnMcNemar(m,B=10000)
print(res)
res <- agr2x2_chi2mnMcNemar(m,test=TRUE)
print(res)

